The cofinite regularity spectrum of $F$-irregular graphs

For a connected graph $F$, a graph $G$ is $F$-irregular if the numbers of copies of $F$ containing its vertices are pairwise distinct. We characterize which connected patterns admit regular $F$-irregular hosts of every sufficiently large degree. Stars admit no regular $F$-irregular host; for every other $F$, every sufficiently large integer $r$ is realized by a connected $r$-regular $F$-irregular graph of diameter two and order $r+o(r)$, optimal to first order. For triangles, and equivalently four-vertex paths in regular graphs, we construct such hosts of order less than $r+73r^{\log29/\log58}$ above an explicit threshold, with the constant reduced to $44$ for even $r$. Lexicographic words encode distinct rooted subgraph counts, while layered connections allow the common degree to be prescribed. Rooted-homomorphism expansions and spectral amplification establish separation for general patterns; an exact uniform-increment identity gives the quantitative triangle construction. The finite seed graphs are explicitly constructed, and their required rooted-count distinctions are verified by exact-arithmetic certificates.

==> anc/verify_general_seeds.py <==
#!/usr/bin/env python3
"""Finite-seed verifier. Python >=3.10, standard library only.
No external input files or random choices. Run without -O.
"""
import json

CONTROL = ((1,0,0,0,0), (1,1,0,0,0), (1,0,1,0,0),
           (0,1,1,1,0), (0,1,0,1,1))
CYCLES = ((0,26,6), (2,11), (3,5), (8,13), (9,19), (24,29))


def transpose(M):
    return [list(x) for x in zip(*M)]


def masks(M):
    return [sum(int(x) << j for j,x in enumerate(row)) for row in M]


def triangle_seeds():
    k, m = 31, 63
    C = [[int(i != j and i+j < 2*k) for j in range(m)] for i in range(m)]
    X = [[int(i+j > 2*k or i == j < k) for j in range(m)] for i in range(m)]
    def switch(a,b,c,d):
        assert (X[a][c], X[b][d], X[a][d], X[b][c]) == (1,1,0,0)
        X[a][c] = X[b][d] = 0
        X[a][d] = X[b][c] = 1
    for a in range(k-2):
        switch(a,a+2,a,2*k-a)
    switch(2,k-1,0,k-1)
    h = (k-1)//2
    switch(h+1,3*h+3,h-1,2*h+1)
    G = [C[i]+X[i] for i in range(m)]
    XT = transpose(X)
    G += [XT[i]+C[i] for i in range(m)]
    assert all(sum(row) == 62 for row in G)
    z = 42
    neighbors = {j for j in range(126) if G[z][j]}
    assert neighbors == set(range(20)) | set(range(84,126))
    sigma = list(range(31))
    for cy in CYCLES:
        for a,b in zip(cy,cy[1:]+cy[:1]):
            sigma[a] = b
    matching = []
    for i in range(31):
        t = sigma[i]
        f = t if t < 20 else 20+(9*(t-20)+7) % 11
        a = i if i < 20 else i+84
        b = f+84 if f < 20 else f+95
        matching.append((a,b))
    ends = [v for edge in matching for v in edge]
    assert len(set(ends)) == 62 and set(ends) == neighbors
    for a,b in matching:
        assert G[a][b] == G[b][a] == 0
        G[a][b] = G[b][a] = 1
    kept = [v for v in range(126) if v != z]
    A = [[G[i][j] for j in kept] for i in kept]
    B = [[int(i != j and not A[i][j]) for j in range(125)] for i in range(125)]
    for M in (A,B):
        assert all(sum(row) == 62 for row in M)
        assert all(M[i][i] == 0 for i in range(125))
        assert M == transpose(M)
    return A,B


def moments(M):
    rows = masks(M)
    tau, fourth = [], []
    for i,r in enumerate(rows):
        common = [(r&s).bit_count() for s in rows]
        twice = sum(common[j] for j in range(len(rows)) if (r>>j)&1)
        assert twice % 2 == 0
        tau.append(twice//2)
        fourth.append(sum(c*c for c in common))
    return tau,fourth


def coefficients(T):
    q = len(T)
    r = [sum(row) for row in T]
    K = [[sum(x*y for x,y in zip(a,b)) for b in T] for a in T]
    Y = [[a+b for b in r] for a in r]
    return [(q**3, 2*q*sum(y), sum(t*t for t in y)+2*q*sum(c),
             2*sum(a*b for a,b in zip(y,c)), sum(t*t for t in c))
            for y,c in zip(Y,K)]


def predicted_counts(A,T):
    tau,z = moments(A)
    F = [(w+8*t-7440, -2*w-14*t+249488,
          4*w+24*t-495318, -8*w-40*t+983258,
          16*w+64*t-1951636) for t,w in zip(tau,z)]
    result = []
    R = [[1-x for x in row] for row in T]
    degree = 62*len(T)
    for Z in (T,transpose(T),R,transpose(R)):
        for c in coefficients(Z):
            for f in F:
                a = sum(x*y for x,y in zip(c,f))-2*degree**2+degree
                assert a % 2 == 0
                result.append(a//2)
    return result


def incidence_rows(A,B,T):
    a,b = masks(A),masks(B)
    n = len(A)
    return [sum((a[x] if e else b[x]) << (j*n)
                for j,e in enumerate(row))
            for row in T for x in range(n)]


def direct_counts(rows):
    n = len(rows)
    cols = [sum(((r>>j)&1) << i for i,r in enumerate(rows)) for j in range(n)]
    assert all(x.bit_count() == 310 for x in rows+cols)
    ans = []
    for side in (rows,cols):
        for i,r in enumerate(side):
            common = [(r&s).bit_count() for j,s in enumerate(side) if i != j]
            ans.append(sum(c*(c-1)//2 for c in common))
    adjacency = [r << n for r in rows]+cols
    reached, frontier = 1, 1
    while frontier:
        bit = frontier & -frontier
        frontier ^= bit
        v = bit.bit_length()-1
        new = adjacency[v] & ~reached
        reached |= new
        frontier |= new
    assert reached.bit_count() == 2*n
    assert sum(ans[:n]) == sum(ans[n:])
    return ans


def verify():
    if not __debug__:
        raise RuntimeError('Run this verifier without -O.')
    A,B = triangle_seeds()
    ta,_ = moments(A)
    tb,_ = moments(B)
    assert all(x+y == 1860 for x,y in zip(ta,tb))
    assert len(set(ta+tb)) == 250
    assert (min(ta+tb),max(ta+tb)) == (464,1396)
    word = [15625*x+y+720750 for t in (ta,tb) for x in t for y in t]
    assert len(set(word)) == 31250
    assert (min(word),max(word)) == (7971214,22534646)
    u = incidence_rows(A,B,CONTROL)
    v = incidence_rows(B,A,CONTROL)
    assert all((x&y) == 0 for x,y in zip(u,v))
    computed = direct_counts(u)+direct_counts(v)
    assert computed == predicted_counts(A,CONTROL)
    assert len(set(computed)) == 2500
    assert (min(computed),max(computed)) == (7783825,8618509)
    # A symmetric control is a negative control: left/right values coincide.
    bad = tuple(tuple(int(i == j) for j in range(5)) for i in range(5))
    assert len(set(predicted_counts(A,bad))) < 2500
    return {'status':'PASS', 'triangle_distinct':250, 'triangle_span':932,
            'pad_distinct':31250, 'pad_span':14563432,
            'bipartite_order_each':1250, 'bipartite_degree':310,
            'fourcycle_distinct':2500, 'fourcycle_min':min(computed),
            'fourcycle_max':max(computed), 'fourcycle_span':834684,
            'formula_vs_direct_counts':'entrywise identical',
            'negative_symmetric_control':'rejected as expected'}


if __name__ == '__main__':
    print(json.dumps(verify(),indent=2))


==> anc/verify_triangle29.py <==
if not __debug__:
    raise RuntimeError('Run this verifier without -O.')
hx = '''
6c622f6 6c023fd 2c033fb 49453f6 2c423ef
 ea0a89f 7c00e9f 2c0a37f 6e0749e 1250a4df
 1d1f4b40 1d1f5460 1df9090c 12e103b7 1d3d8d08
 d7f42a0 193efc00 1b7d8c01 183bcc19 1d37dc00
 118fde08 1b0ff120 282b3d7 25031ff 1c3bdc40
 e223f7 908dd6b 152fdc20 93f7e00
'''.split()
rows = [int(s, 16) for s in hx]
assert len(rows) == 29
adj = [[(rows[i] >> j) & 1 for j in range(29)]
       for i in range(29)]
assert all(not adj[i][i] for i in range(29))
assert all(adj[i][j] == adj[j][i]
           for i in range(29) for j in range(29))
assert all(sum(row) == 14 for row in adj)
tau = [0] * 29
for i in range(29):
    for j in range(i + 1, 29):
        for k in range(j + 1, 29):
            if adj[i][j] and adj[i][k] and adj[j][k]:
                tau[i] += 1; tau[j] += 1; tau[k] += 1
assert sorted(tau) == list(range(43, 72))
assert sorted(84 - x for x in tau) == list(range(13, 42))
assert len(set(tau + [84 - x for x in tau])) == 58
print('PASS: 29+29 jointly distinct triangle counts')

